Strike (with) a Pose: Neural Networks Are Easily Fooled by Strange Poses of Familiar Objects

Despite excellent performance on stationary test sets, deep neural networks (DNNs) can fail to generalize to out-of-distribution (OoD) inputs, including natural, non-adversarial ones, which are common in real-world settings. In this paper, we present a framework for discovering DNN failures that harnesses 3D renderers and 3D models. That is, we estimate the parameters of a 3D renderer that cause a target DNN to misbehave in response to the rendered image. Using our framework and a self-assembled dataset of 3D objects, we investigate the vulnerability of DNNs to OoD poses of well-known objects in ImageNet. For objects that are readily recognized by DNNs in their canonical poses, DNNs incorrectly classify 97% of their pose space. In addition, DNNs are highly sensitive to slight pose perturbations. Importantly, adversarial poses transfer across models and datasets. We find that 99.9% and 99.4% of the poses misclassified by Inception-v3 also transfer to the AlexNet and ResNet-50 image classifiers trained on the same ImageNet dataset, respectively, and 75.5% transfer to the YOLOv3 object detector trained on MS COCO.

==> gen_scratch_images.sh <==
#!/bin/bash

# AN: if rendering takes too long
# run ./gen_scratch_images.sh
# and enable this line in paper.tex 
#   \graphicspath{{./scratch/}}

input=images
output=scratch  # auto-generated scratch directory, never put things in here 

#rm -rf ${output}
mkdir -p ${output}

if [ -d ${input} ]; then

    for f in ${input}/*; 
    do
       filename=$(basename $f)
       output_file=${output}/${filename}
       if [ ! -f ${output_file} ]; then
           convert ${f} -resize 20% ${output_file} 
           echo "converted ${output_file}" 
       else
           echo "${output_file} existed" 
       fi

    done 

    echo "done."

fi


==> split_maintext_si.sh <==
#!/bin/bash

# ICML page limit: 10 (including refs)
# rm -rf multifaceted_*.pdf

page_limit=10
file=paper.pdf
paper_name="3dax"

if [ -f ${file} ]; then
  # Main text
  main=${paper_name}_main.pdf
  pdfjam ${file} 1-${page_limit} --letterpaper -o ${main}
  du -hc ${main}

  echo "==========================="

  # Supplementary info
  si=${paper_name}_si.pdf
  pdfjam ${file} $((page_limit+1))- --letterpaper -o ${si}
  du -hc ${si}
fi

